PrimiTect: Fast Continuous Hough Voting for Primitive Detection

This paper tackles the problem of data abstraction in the context of 3D point sets. Our method classifies points into different geometric primitives, such as planes and cones, leading to a compact representation of the data. Being based on a semi-global Hough voting scheme, the method does not need initialization and is robust, accurate, and efficient. We use a local, low-dimensional parameterization of primitives to determine type, shape and pose of the object that a point belongs to. This makes our algorithm suitable to run on devices with low computational power, as often required in robotics applications. The evaluation shows that our method outperforms state-of-the-art methods both in terms of accuracy and robustness.

==> figures/ggb/geogebra_javascript.js <==
function ggbOnInit() {}

==> figures/ggb/old/geogebra_javascript.js <==
function ggbOnInit() {}
